Optical spectroscopy and demographics of redback millisecond pulsar binaries

We present the first optical spectroscopy of five confirmed (or strong candidate) redback millisecond pulsar binaries, obtaining complete radial velocity curves for each companion star. The properties of these millisecond pulsar binaries with low-mass, hydrogen-rich companions are discussed in the context of the 14 confirmed and 10 candidate field redbacks. We find that the neutron stars in redbacks have a median mass of 1.78 +/- 0.09 M_sun with a dispersion of sigma = 0.21 +/- 0.09. Neutron stars with masses in excess of 2 M_sun are consistent with, but not firmly demanded by, current observations. Redback companions have median masses of 0.36 +/- 0.04 M_sun with a scatter of sigma = 0.15 +/- 0.04, and a tail possibly extending up to 0.7-0.9 M_sun. Candidate redbacks tend to have higher companion masses than confirmed redbacks, suggesting a possible selection bias against the detection of radio pulsations in these more massive candidate systems. The distribution of companion masses between redbacks and the less massive black widows continues to be strongly bimodal, which is an important constraint on evolutionary models for these systems. Among redbacks, the median efficiency of converting the pulsar spindown energy to gamma-ray luminosity is ~10%.

==> anc/Table6.csv <==
MBJD,band,mag,mag_unc
58143.32592,B,18.227,0.023
58143.33267,V,17.800,0.019
58143.33713,I,17.230,0.027
58144.31750,B,18.351,0.030
58144.32421,V,17.920,0.026
58144.32867,I,17.295,0.038
58145.32596,B,18.194,0.025
58145.33268,V,17.778,0.025
58145.33713,I,17.184,0.033
58146.33884,B,18.337,0.023
58146.34550,V,17.899,0.018
58146.34996,I,17.313,0.027
58147.31325,B,18.258,0.032
58147.31996,V,17.791,0.024
58147.32442,I,17.217,0.030
58148.31980,B,18.328,0.050
58148.32651,V,17.880,0.032
58148.33097,I,17.290,0.036
58149.31909,B,18.306,0.069
58149.32580,V,17.850,0.044
58149.33025,I,17.262,0.043
58150.30043,B,18.217,0.055
58150.30714,V,17.801,0.036
58150.31160,I,17.179,0.037
58151.30392,B,18.306,0.051
58151.31068,V,17.908,0.034
58151.31513,I,17.334,0.040
58153.32823,B,18.375,0.045
58153.33494,V,17.912,0.031
58153.33940,I,17.326,0.037
58154.29910,B,18.284,0.044
58154.30581,V,17.829,0.030
58154.31027,I,17.257,0.039
58156.31406,B,18.290,0.035
58156.32077,V,17.818,0.024
58156.32524,I,17.252,0.035
58157.28474,B,18.242,0.030
58157.29144,V,17.824,0.021
58157.29594,I,17.235,0.030
58158.26986,B,18.401,0.029
58158.27657,V,17.915,0.021
58158.28107,I,17.348,0.033
58159.30216,B,18.233,0.025
58159.30886,V,17.793,0.018
58159.31332,I,17.217,0.028
58160.33546,B,18.296,0.024
58160.34216,V,17.825,0.025
58160.34666,I,17.274,0.030
58161.26758,B,18.241,0.024
58161.27428,V,17.801,0.018
58161.27874,I,17.243,0.028
58162.28725,B,18.355,0.024
58162.29396,V,17.902,0.018
58162.29842,I,17.317,0.030
58163.29009,B,18.285,0.025
58163.29680,V,17.815,0.018
58163.30126,I,17.209,0.030
58165.31772,B,18.244,0.020
58165.32443,V,17.799,0.017
58165.32893,I,17.227,0.028
58167.30306,B,18.337,0.024
58167.30977,V,17.905,0.019
58167.31423,I,17.285,0.031
58168.28369,B,18.229,0.021
58168.29044,V,17.786,0.017
58168.29490,I,17.228,0.028
58169.31269,B,18.322,0.023
58169.31940,V,17.882,0.019
58169.32386,I,17.276,0.030
58170.28411,B,18.226,0.021
58170.29082,V,17.778,0.017
58170.29532,I,17.221,0.025
58171.27394,B,18.340,0.025
58171.28064,V,17.889,0.021
58171.28511,I,17.352,0.034
58172.29949,B,18.261,0.023
58172.30619,V,17.800,0.018
58172.31065,I,17.226,0.028
58174.29620,B,18.265,0.023
58174.30295,V,17.817,0.016
58174.30740,I,17.233,0.029
58175.25273,B,18.228,0.029
58175.25944,V,17.781,0.020
58175.26390,I,17.214,0.029
58176.27144,B,18.372,0.046
58176.27815,V,17.936,0.031
58176.28262,I,17.355,0.038
58177.23819,B,18.284,0.080
58178.27357,B,18.319,0.057
58178.28028,V,17.912,0.037
58178.28473,I,17.337,0.039
58179.27798,B,18.204,0.065
58179.28469,V,17.815,0.042
58179.28915,I,17.196,0.044
58181.26877,B,18.302,0.051
58181.27547,V,17.878,0.033
58181.27993,I,17.275,0.038
58182.29082,B,18.305,0.048
58182.29752,V,17.901,0.034
58182.30198,I,17.286,0.040
58183.26688,B,18.299,0.048
58183.27359,V,17.864,0.032
58183.27805,I,17.281,0.039
58184.24338,B,18.219,0.045
58184.25009,V,17.797,0.030
58184.25455,I,17.245,0.038
58185.27780,B,18.367,0.039
58185.28450,V,17.928,0.027
58185.28896,I,17.286,0.034
58186.26971,B,18.249,0.027
58186.27642,V,17.795,0.020
58186.28087,I,17.215,0.030
58187.32133,B,18.298,0.029
58187.32804,V,17.863,0.019
58187.33250,I,17.293,0.029
58188.23707,B,18.274,0.023
58188.24378,V,17.806,0.020
58188.24828,I,17.231,0.027
58189.26465,B,18.349,0.022
58189.27135,V,17.917,0.019
58189.27577,I,17.301,0.027
58190.24001,B,18.367,0.023
58190.24672,V,17.885,0.019
58190.25118,I,17.289,0.028
58191.26055,B,18.261,0.024
58191.26725,V,17.838,0.019
58191.27171,I,17.238,0.028
58192.22816,B,18.352,0.023
58192.23487,V,17.899,0.019
58192.23933,I,17.315,0.028
58193.25435,B,18.234,0.023
58193.26106,V,17.813,0.018
58193.26552,I,17.237,0.026
58194.25234,B,18.391,0.023
58194.25905,V,17.937,0.018
58194.26352,I,17.327,0.027
58195.25584,B,18.250,0.025
58195.26254,V,17.786,0.022
58195.26700,I,17.214,0.029
58196.23510,B,18.307,0.024
58196.24181,V,17.872,0.019
58196.24628,I,17.290,0.028
58197.26281,B,18.223,0.023
58197.26952,V,17.778,0.019
58197.27398,I,17.210,0.028
58198.24854,B,18.313,0.023
58198.25524,V,17.887,0.019
58198.25975,I,17.290,0.028
58199.24906,B,18.321,0.024
58199.25577,V,17.867,0.019
58199.26023,I,17.262,0.028
58202.24693,B,18.222,0.020
58202.25364,V,17.792,0.015
58202.25810,I,17.229,0.027
58203.23328,B,18.384,0.025
58203.23999,V,17.912,0.019
58203.24445,I,17.346,0.028
58204.23888,B,18.238,0.036
58204.24559,V,17.764,0.022
58204.25005,I,17.232,0.032
58205.24920,B,18.329,0.035
58205.25590,V,17.897,0.024
58205.26036,I,17.310,0.030
58206.23096,B,18.266,0.039
58206.23767,V,17.805,0.027
58206.24213,I,17.250,0.032
58207.26194,B,18.344,0.055
58207.26865,V,17.951,0.037
58207.27312,I,17.312,0.041
58208.25967,B,18.256,0.062
58208.26642,V,17.817,0.040
58208.27087,I,17.256,0.044
58209.31806,B,18.333,0.071
58209.32481,V,17.894,0.046
58209.32927,I,17.315,0.048
58210.21244,B,18.346,0.062
58210.21915,V,17.893,0.039
58210.22361,I,17.309,0.044
58211.26913,B,18.227,0.056
58211.28030,I,17.216,0.044
58212.19176,B,18.305,0.047
58212.19847,V,17.912,0.034
58212.20293,I,17.332,0.039
58213.19114,B,18.326,0.039
58213.19785,V,17.881,0.027
58213.20231,I,17.276,0.032
58214.17390,B,18.252,0.037
58214.18061,V,17.792,0.026
58214.18507,I,17.262,0.035
58215.16724,B,18.379,0.033
58215.17395,V,17.888,0.024
58215.17841,I,17.292,0.033
58216.18479,B,18.224,0.024
58216.19150,V,17.801,0.019
58216.19596,I,17.183,0.027
58217.18822,B,18.383,0.024
58217.19497,V,17.931,0.019
58217.19943,I,17.333,0.029
58218.17048,B,18.243,0.033
58218.17719,V,17.800,0.028
58218.18169,I,17.237,0.051
58220.18136,B,18.256,0.024
58220.18807,V,17.796,0.018
58220.19253,I,17.249,0.027
58221.17707,B,18.348,0.022
58221.18378,V,17.890,0.018
58221.18823,I,17.313,0.027
58222.21982,B,18.255,0.022
58222.22652,V,17.812,0.018
58222.23098,I,17.200,0.026
58223.17515,B,18.264,0.021
58223.18186,V,17.811,0.017
58223.18631,I,17.229,0.029
58224.18827,B,18.296,0.021
58224.19502,V,17.862,0.018
58224.19948,I,17.265,0.029
58225.18710,B,18.226,0.025
58225.19381,V,17.773,0.023
58225.19827,I,17.198,0.031
58226.18617,B,18.390,0.027
58226.19288,V,17.943,0.022
58226.19735,I,17.332,0.030
58228.18687,B,18.339,0.023
58228.19358,V,17.898,0.020
58228.19803,I,17.282,0.031
58229.27232,B,18.302,0.022
58229.27903,V,17.876,0.018
58229.28349,I,17.293,0.028
58230.23735,B,18.361,0.028
58230.24406,V,17.942,0.020
58230.24852,I,17.351,0.031
58231.22568,B,18.257,0.032
58231.23239,V,17.807,0.029
58231.23684,I,17.260,0.058
58233.16014,B,18.359,0.035
58233.16685,V,17.904,0.025
58233.17131,I,17.306,0.035
58235.13578,B,18.343,0.049
58235.14244,V,17.884,0.034
58235.14690,I,17.341,0.040
58236.16863,B,18.262,0.063
58236.17534,V,17.784,0.048
58238.16742,V,17.788,0.044
58238.17188,I,17.217,0.053
58264.10106,B,18.259,0.043
58264.10776,V,17.829,0.029
58264.11222,I,17.248,0.034
58265.03242,B,18.309,0.053
58265.03917,V,17.846,0.036
58265.04363,I,17.309,0.046
58266.09764,B,18.183,0.065
58266.10435,V,17.760,0.037
58266.10881,I,17.227,0.046
58272.07941,B,18.343,0.028
58272.08612,V,17.904,0.021
58272.09057,I,17.297,0.032
58273.06526,B,18.227,0.026
58273.07197,V,17.785,0.024
58273.07643,I,17.218,0.033
58276.06624,B,18.355,0.026
58276.07295,V,17.911,0.019
58276.07745,I,17.308,0.032
58282.05264,B,18.248,0.023
58282.05935,V,17.791,0.019
58282.06381,I,17.219,0.030
58283.05793,B,18.337,0.023
58283.06464,V,17.910,0.018
58283.06910,I,17.314,0.028
58285.10963,B,18.383,0.025
58285.11634,V,17.941,0.020
58285.12080,I,17.379,0.032
58286.06492,B,18.300,0.023
58286.07163,V,17.834,0.019
58286.07609,I,17.261,0.028
58287.01650,B,18.242,0.023
58287.02321,V,17.788,0.018
58287.02767,I,17.219,0.027
58290.00985,B,18.368,0.033
58290.01660,V,17.907,0.024
58290.02106,I,17.339,0.036
58291.01509,B,18.295,0.040
58291.02180,V,17.847,0.025
58291.02626,I,17.290,0.039
58293.08353,B,18.189,0.043
58294.99675,B,18.374,0.057
58295.00346,V,17.976,0.040
58295.00792,I,17.354,0.044
58296.00402,B,18.219,0.047
58296.01073,V,17.776,0.033
58296.01519,I,17.231,0.039
58297.99478,B,18.223,0.043
58298.00149,V,17.773,0.029
58298.00595,I,17.190,0.040
58299.05472,B,18.374,0.086
58300.98972,B,18.246,0.060
58301.00089,I,17.239,0.062
58310.02642,B,18.305,0.024
58310.03312,V,17.891,0.021
58310.03758,I,17.300,0.030
58312.02352,B,18.313,0.035
58312.03022,V,17.872,0.032
58312.03468,I,17.280,0.031
58313.96413,B,18.281,0.030
58313.97083,V,17.792,0.018
58313.97529,I,17.186,0.030
58320.97851,B,18.207,0.079
58327.96554,B,18.224,0.043
58327.97225,V,17.769,0.033
58327.97671,I,17.258,0.050


==> anc/Table7.page1.csv <==
#table 7, page 1
#the columns below do NOT exactly correspond to those in the paper: the uncertainties are placed in their own columns

ID,other ID,R.A. (J2000),unc.,Dec. (J2000),unc.,parallax,unc.,mu_alpha (cos delta),unc.,mu_delta,unc.,G,unc.,state
,,(h:m:s),1e-5 (s),(deg:arcmin:arcsec),(mas),(mas),(mas),(mas),(mas),(mas),(mas),(mag),(mag),
PSR J1023+0038,2FGL J1023.6+0040,10:23:47.68403,7,+00:38:41.0070,1,0.73,0.14,4.75,0.14,-17.35,0.14,16.265,0.025,PSR/disk
PSR J1048+2339,3FGL J1048.6+2338,10:48:43.43490,7,+23:39:53.5785,1,0.96,0.81,-16.28,1.01,-11.70,1.27,19.653,0.028,PSR
XSS J12270-4859,PSR J1227-4853; 3FGL J1227.9-4854,12:27:58.7476,10,-48:53:42.8260,1,0.62,0.17,-18.73,0.21,7.39,0.12,18.076,0.013,PSR/disk
PSR J1306-40,FL8Y J1306.8-4035,13:06:56.28036,9,-40:35:23.4613,1,0.11,0.28,-5.84,0.36,3.88,0.33,18.125,0.015,PSR
1FGL J1417.7-4407,PSR J1417-4402,14:17:30.57320,9,-44:02:57.4980,1,0.221,0.072,-4.70,0.10,-5.10,0.09,15.787,0.008,PSR
PSR J1431-4715,FL8Y J1431.5-4711,14:31:44.6317,10,-47:15:27.3998,1,0.64,0.17,-12.01,0.33,-14.51,0.26,17.750,0.004,PSR
PSR J1622-0315,3FGL J1622.9-0312,16:22:59.64071,7,-03:15:37.3133,1,0.41,0.52,-13.06,1.04,2.96,0.68,19.272,0.011,PSR
PSR J1628-3205,3FGL J1628.0-3203,16:28:07.01033,8,-32:05:48.7037,1,1.20,0.56,-6.40,1.08,-19.81,0.82,19.518,0.010,PSR
PSR J1723-2837,FL8Y J1722.8-2851,17:23:23.19372,8,-28:37:57.2113,1,1.077,0.055,-11.71,0.08,-23.99,0.06,15.549,0.004,PSR
PSR J1816+4510,3FGL J1816.5+4512,18:16:35.93446,9,+45:10:33.9178,1,0.22,0.15,-0.17,0.29,-4.42,0.33,18.221,0.002,PSR
PSR J1957+2516,NA,19:57:34.61703,7,+25:16:02.1939,1,0.69,0.86,-5.68,1.13,-8.86,1.47,20.296,0.007,PSR
PSR J2129-0429,3FGL J2129.6-0427,21:29:45.04663,7,-04:29:06.9735,1,0.424,0.088,12.38,0.15,10.19,0.15,16.838,0.007,PSR
PSR J2215+5135,3FGL J2215.6+5134,22:15:32.6864,10,+51:35:36.4063,1,0.28,0.37,0.31,0.54,1.88,0.60,19.241,0.022,PSR
PSR J2339-0533,3FGL J2339.6-0533,23:39:38.74105,7,-05:33:05.1082,1,0.75,0.26,4.15,0.48,-10.31,0.31,18.970,0.071,PSR
3FGL J0212.1+5320,NA,02:12:10.4773,10,+53:21:38.7773,1,0.837,0.035,-2.56,0.07,2.10,0.06,14.308,0.005,PSR(?)
1FGL J0523.5-2529,NA,05:23:16.92771,7,-25:27:37.0533,1,0.428,0.050,3.05,0.07,-4.61,0.08,16.553,0.005,PSR(?)
3FGL J0838.8-2829,NA,08:38:50.41805,8,-28:27:56.7803,1,0.65,0.55,-0.01,0.66,-12.02,0.65,20.035,0.013,PSR(?)
2FGL J0846.0+2820,NA,08:46:21.87570,8,+28:08:40.8326,1,0.183,0.053,-0.46,0.08,-2.88,0.05,15.661,0.001,PSR(?)
3FGL J0954.8-3948,NA,09:55:27.82106,9,-39:47:52.3950,1,0.33,0.17,-8.91,0.22,6.38,0.25,18.539,0.023,PSR(?)
PSR J1302-3258,3FGL J1302.3-3259,13:02:25.52,8000,-32:58:37.0,100,NA,NA,NA,NA,NA,NA,NA,NA,PSR
PSR J1908+2105,P7R4 J1909+2102,19:08:57.28946,7,+21:05:02.2149,1,-1.6,1.3,2.36,1.92,-6.38,3.46,20.854,0.009,PSR
3FGL J2039.6-5618,NA,20:39:34.9603,10,-56:17:09.0370,1,0.40,0.23,4.21,0.29,-14.93,0.26,18.550,0.004,PSR(?)
3FGL J0427.9-6704,NA,04:27:49.6117,20,-67:04:35.0661,1,0.379,0.073,12.63,0.14,0.31,0.16,17.702,0.020,disk
3FGL J1544.6-1125,NA,15:44:39.36699,7,-11:28:04.6835,1,0.60,0.27,20.11,0.53,-12.26,0.37,18.610,0.010,disk


==> anc/Table7.page2.csv <==
#table 7, page 2
#the columns below do NOT exactly correspond to those in the paper: the uncertainties are placed in their own columns

ID,P_spin,unc.,Pdot_obs,unc.,a sin i,unc.,DM,ref,CL02,Y17,other dist. (1),+ unc.,- unc.,ref,other dist. (2),+ unc.,- unc.,ref,final dist.,+ unc.,- unc.
,(ms),(ms),1e-20 (s),1e-20 (s),(lt-s),(lt-s),(cm^-3 pc),,(kpc),(kpc),(kpc),(kpc),(kpc),,(kpc),(kpc),(kpc),,(kpc),(kpc),(kpc)
PSR J1023+0038,1.6879874440059,4e-13,0.683,0.005,0.3433494,3e-7,14.3,18;19,0.62,1.11,1.37,+0.04,-0.04,19 (PSR parallax),NA,NA,NA,NA,1.37,+0.04,-0.04
PSR J1048+2339,4.6651629362643,1.6e-12,3.00,0.02,0.836122,3e-6,16.7,2,0.70,2.00,NA,NA,NA,NA,NA,NA,NA,NA,2.0,+0.5,-0.5 
XSS J12270-4859,1.68637541026,1e-11,1.11,0.14,0.668468,4e-6,43.4,21,1.37,1.24,1.9,+0.1,-0.1,39 (opt),1.37,+0.69,-0.15,53 (Gaia parallax),1.9,+0.1,-0.1 
PSR J1306-40,2.20453,2e-5,NA,NA,NA,NA,35.0,22,1.20,1.41,4.7,+0.5,-0.5,34 (opt),NA,NA,NA,NA,4.7,+0.5,-0.5 
1FGL J1417.7-4407,2.6642160,4e-7,NA,NA,4.876,9e-3,55.0,24,1.60,2.16,3.1,+0.6,-0.6,35 (opt),3.50,+2.09,-0.38,53 (Gaia parallax),3.1,+0.6,-0.6 
PSR J1431-4715,2.0119534425332,9e-13,1.411,0.003,0.550061,2e-6,59.4,3,1.57,1.82,1.35,+0.69,-0.15,53 (Gaia parallax),NA,NA,NA,NA,1.8,+0.5,-0.5 
PSR J1622-0315,3.845429067931,3e-12,1.16,0.01,0.219258,5e-6,21.4,4,1.11,1.14,NA,NA,NA,NA,NA,NA,NA,NA,1.1,+0.3,-0.3
PSR J1628-3205,3.21,NA,NA,NA,0.41026894,4.1e-7,42.1,5;52;64,1.25,1.22,NA,NA,NA,NA,NA,NA,NA,NA,1.2,+0.3,-0.3
PSR J1723-2837,1.855732795728,8e-12,0.75,0.04,1.225807,9e-6,19.9,7,0.74,0.72,0.90,+0.05,-0.05,53 (Gaia parallax),NA,NA,NA,NA,0.90,+0.05,-0.05
PSR J1816+4510,3.1931035538505,2e-13,4.310,0.001,0.595405,1e-6,38.9,8,2.42,4.36,4.5,+1.7,-1.7,37 (opt),NA,NA,NA,NA,4.5,+1.7,-1.7 
PSR J1957+2516,3.961655342404,1e-12,2.744,0.009,0.283349,6e-6,44.1,9,3.07,2.66,NA,NA,NA,NA,NA,NA,NA,NA,2.7,+0.7,-0.7
PSR J2129-0429,7.62,NA,NA,NA,1.855,4.3e-2,16.9,10,0.91,1.39,1.83,+0.11,-0.11,10 (opt),2.06,+0.67,-0.21,53 (Gaia parallax),1.83,+0.11,-0.11 
PSR J2215+5135,2.609619723446,1e-12,3.34,0.07,0.468141,1.3e-5,69.2,11;12,3.00,2.77,2.9,+0.1,-0.1,43 (opt),NA,NA,NA,NA,2.9,+0.1,-0.1 
PSR J2339-0533,2.8842267415473,2e-13,1.4102,0.0006,0.611656,4e-6,8.7,15,0.45,0.75,1.1,+0.3,-0.3,38 (opt),1.08,+0.82,-0.12,53 (Gaia parallax),1.1,+0.3,-0.3 
3FGL J0212.1+5320,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.92,+0.12,-0.16,42 (opt),1.16,+0.05,-0.05,29 (Gaia parallax),1.16,+0.05,-0.05
1FGL J0523.5-2529,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.1,+0.3,-0.3,27 (opt),2.20,+0.28,-0.22,29 (Gaia parallax),2.2,+0.3,-0.3
3FGL J0838.8-2829,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.0,NA,NA,28 (opt),NA,NA,NA,NA,1.0,+0.3,-0.3
2FGL J0846.0+2820,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,8.1,+1.1,-1.1,30 (opt),4.40,1.26,-0.84,29 (Gaia parallax),8.1,+1.1,-1.1 
3FGL J0954.8-3948,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.7,+0.7,-0.7,31 (X-ray/opt),NA,NA,NA,NA,1.7,+0.7,-0.7 
PSR J1302-3258,3.77,NA,NA,NA,0.928,NA,26.2,11,1.00,1.43,NA,NA,NA,NA,NA,NA,NA,NA,1.4,+0.4,-0.4 
PSR J1908+2105,2.56,NA,NA,NA,0.12,NA,61.9,16,3.18,2.60,NA,NA,NA,NA,NA,NA,NA,NA,2.6,+0.6,-0.6 
3FGL J2039.6-5618,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,3.4,+0.4,-0.4,29 (opt),NA,NA,NA,NA,3.4,+0.4,-0.4 
3FGL J0427.9-6704,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.4,+0.3,-0.3,32 (opt),2.46,+0.59,-0.40,29 (Gaia parallax),2.4,+0.3,-0.3
3FGL J1544.6-1125,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,3.8,+0.7,-0.7,33 (opt),NA,NA,NA,NA,3.8,+0.7,-0.7


==> anc/Table7.page3.csv <==
#table 7, page 3
#the columns below do NOT exactly correspond to those in the paper: the uncertainties are placed in their own columns

ID,orb.~P,unc.,ref,K_2,unc.,gamma,unc.,ref,U,unc.,V,unc.,W,unc. 
,(d),(d),,(km/s),(km/s),(km/s),(km/s),,(km/s),(km/s),(km/s),(km/s),(km/s),(km/s ) 
PSR J1023+0038,0.1980963569,3e-10,20,286,3,0,2,41,-88,1,-65,1,-27,2 
PSR J1048+2339,0.250519045,9e-6,2,376,14,-24,8,29,74,10,-125,12,-97,8 
XSS J12270-4859,0.287887519,1e-9,21,261,5,67,2,39,118,2,-117,2,71,1 
PSR J1306-40,1.09716,6e-5,23,210,2,32,2,34,95,7,-55,5,106,7 
1FGL J1417.7-4407,5.37372,3e-5,24,116,1,-15,1,36,52,1,-54,1,-43,1 
PSR J1431-4715,0.4497391377,7e-10,3,278,3,-91,2,29,139,2,-49,2,-86,2 
PSR J1622-0315,0.1617006798,6e-10,4,423,8,-135,6,29,134,6,-40,4,-6,5 
PSR J1628-3205,0.2081445828,NA,6,358,10,-4,7,29,9,7,-93,5,-43,6 
PSR J1723-2837,0.61543 6473,8e-9,7,148,2,33,2,40,-38,2,-101,1,-7,1 
PSR J1816+4510,0.36089 34817,2e-10,8,343,7,-99,8,37,-73,7,-92,8,-53,7 
PSR J1957+2516,0.23814 47210,7e-10,9,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA 
PSR J2129-0429,0.63522 74131,3e-10,10,250,4,-64,2,10,142,2,40,2,8,2 
PSR J2215+5135,0.17250 2105,8e-9,12,412,5,49,8,43,18,8,60,8,22,8 
PSR J2339-0533,0.1930984018,3e-10,15,320,15,-49,8,38,-12,2,-60,4,24,7 
3FGL J0212.1+5320,0.869575,4e-6,26,214,5,-8,5,42,-25,4,20,4,14,1 
1FGL J0523.5-2529,0.688134,2.8e-5,27,190,1,57,1,27,-12,1,-66,1,-9,1 
3FGL J0838.8-2829,0.214507,5e-6,28,315,17,129,15,28,-8,6,-127,14,-10,4 
2FGL J0846.0+2820,8.13284,4.3e-4,30,54.4,1.0,43,1,30,21,2,-102,2,-4,3 
3FGL J0954.8-3948,0.3873396,8.1e-6,31,272,4,96,3,31,80,2,-82,3,20,2 
PSR J1302-3258,0.784,NA,17,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
PSR J1908+2105,0.15,NA,16,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
3FGL J2039.6-5618,0.2279817,7e-7,29,324,5,6,3,29,78,3,-187,4,-27,4 
3FGL J0427.9-6704,0.3667200,7e-7,32,293,4,79,3,32,27,2,-138,3,60,2 
3FGL J1544.6-1125,0.2415361,3.6e-6,33,39.3,1.5,144,1,33,-360,5,78,8,-263,7 


==> anc/Table7.page4.csv <==
#table 7, page 4
#the columns below do NOT exactly correspond to those in the paper: the uncertainties are placed in their own columns
#TAKE NOTE that as in the printed table, PSR J2215+5135 has two row entries solely for this page of the table

ID,M_c/M_NS,unc.,ref,M_NS,+ unc.,- unc.,M_c,+ u,- unc.,ref,inc.,+ unc.,- unc.,inc. low. lim.,+ unc.,- unc.,inc. upp. lim.,+ unc.,- unc.,ref,f (1),+ unc.,-unc.,ref,f (2),unc.,ref 
,,,,(M_sun),(M_sun),(M_sun),(M_sun),(M_sun),(M_sun),,(deg),(deg),(deg),(deg),(deg),(deg),(deg),(deg),(deg),,,,,,,,
PSR J1023+0038,0.132,0.001,29,1.65,+0.19,-0.16,0.22,+0.03,-0.03,29,46,+2,-2,NA,NA,NA,NA,NA,NA,41;59,1,NA,NA,59,0.83,0.03,41 
PSR J1048+2339,0.193,0.007,29,>= 1.96,+0.22,-0.22,>= 0.38,+0.04,-0.04,29,NA,NA,NA,> 83,+7,-10,NA,NA,NA,29,NA,NA,NA,NA,NA,NA,NA 
XSS J12270-4859,0.194,0.004,29,NA,NA,NA,>= 0.27,+0.01,-0.01,29,NA,NA,NA,> 46,+1,-1,< 55,+2,-2,29;61,~1,NA,NA,61,NA,NA,NA 
PSR J1306-40,0.285,0.030,34,>= 1.74,+0.09,-0.09,>= 0.49,+0.08,-0.08,29,NA,NA,NA,> 73,+4,-4,NA,NA,NA,29,0.94,+0.05,-0.05,34,NA,NA,NA 
1FGL J1417.7-4407,0.171,0.002,29,1.62,+0.43,-0.17,0.28,+0.07,-0.03,35,64,+3,-3,NA,NA,NA,NA,NA,NA,35,0.83,+0.06,-0.06,35,NA,NA,NA 
PSR J1431-4715,0.096,0.001,29,NA,NA,NA,>= 0.13,NA,NA,3,NA,NA,NA,> 58,+1,-1,< 72,+2,-2,29,0.70,+0.06,-0.06,29,NA,NA,NA 
PSR J1622-0315,0.070,0.001,29,>= 1.45,+0.08,-0.08,>= 0.10,NA,NA,29,NA,NA,NA,> 64,+2,-2,NA,NA,NA,29,NA,NA,NA,NA,NA,NA,NA 
PSR J1628-3205,0.120,0.003,29,NA,NA,NA,>= 0.17,NA,NA,5;52,NA,NA,NA,> 59,+3,-3,< 74,+6,-6,29,NA,NA,NA,NA,NA,NA,NA 
PSR J1723-2837,0.293,0.004,29,1.22,+0.26,-0.20,0.36,+0.08,-0.06,58;29,41,+3,-3,NA,NA,NA,NA,NA,NA,58,~1,NA,NA,58,NA,NA,NA 
PSR J1816+4510,0.105,0.002,29,>= 1.84,+0.11,-0.11,>= 0.19,+0.05,-0.05,37,NA,NA,NA,> 77,+5,-5,NA,NA,NA,29,< 1,NA,NA,37,NA,NA,NA
PSR J1957+2516,NA,NA,NA,NA,NA,NA,>= 0.10,NA,NA,9,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
PSR J2129-0429,0.255,0.004,10,1.74,+0.18,-0.18,0.44,+0.04,-0.04,10,81,+7,-7,NA,NA,NA,NA,NA,NA,10,0.95,+0.01,-0.01,10,NA,NA,NA
PSR J2215+5135 (1),0.144,0.002,29,2.27,+0.17,-0.15,0.33,+0.03,-0.03,29;43,64,+3,-3,NA,NA,NA,NA,NA,NA,43,0.95,+0.01,-0.01,43,NA,NA,NA
PSR J2215+5135 (2),0.144,0.002,29,1.93,+0.07,-0.07,0.28,+0.01,-0.01,62,82,+1,-1,NA,NA,NA,NA,NA,NA,62,0.64,+0.01,-0.01,62,NA,NA,NA
PSR J2339-0533,0.216,0.010,29,1.64,+0.27,-0.25,0.35,+0.06,-0.06,15;29,57,+2,-2,NA,NA,NA,NA,NA,NA,38,0.90,+0.01,-0.01,38,NA,NA,NA
3FGL J0212.1+5320,0.28,0.08,60,1.85,+0.32,-0.26,0.50,+0.22,-0.19,60,69,+4,-4,NA,NA,NA,NA,NA,NA,60,0.76,+0.03,-0.03,60,NA,NA,NA
1FGL J0523.5-2529,0.61,0.06,27,NA,NA,NA,>= 0.85,+0.08,-0.08,27,NA,NA,NA,> 59,+2,-2,< 75,+6,-6,29,NA,NA,NA,NA,NA,NA,NA 
3FGL J0838.8-2829,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,> 47,+3,-3,NA,NA,NA,29,NA,NA,NA,NA,NA,NA,NA 
2FGL J0846.0+2820,0.402,0.036,30,1.96,+0.41,-0.41,0.77,+0.20,-0.20,30,31,+3,-2,NA,NA,NA,NA,NA,NA,30,~1,NA,NA,30,NA,NA,NA 
3FGL J0954.8-3948,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,> 50,NA,NA,NA,NA,NA,29,NA,NA,NA,NA,NA,NA,NA 
PSR J1302-3258,NA,NA,NA,NA,NA,NA,>= 0.15,NA,NA,11,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
PSR J1908+2105,NA,NA,NA,NA,NA,NA,>= 0.06,NA,NA,16,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA 
3FGL J2039.6-5618,NA,NA,NA,2.04,+0.37,-0.25,0.47,+0.23,-0.12,29,57,+2,-2,NA,NA,NA,NA,NA,NA,29,0.95,+0.04,-0.01,29,NA,NA,NA 
3FGL J0427.9-6704,0.35,0.03,32,1.86,+0.11,-0.11,0.65,+0.08,-0.08,32,78,+2,-2,NA,NA,NA,NA,NA,NA,32,1,NA,NA,32,NA,NA,NA 
3FGL J1544.6-1125,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,7,+1,-1,NA,NA,NA,NA,NA,NA,33,1,NA,NA,33,NA,NA,NA 


==> anc/Table7.page5.csv <==
#table 7, page 5
#the columns below do NOT exactly correspond to those in the paper: the uncertainties are placed in their own columns
#UNLIKE in the paper, for clarity, PSR J1023+0023 and XSS J12270-4859 have two rows, for PSR and disk states respectively

ID,P-dot_corr,unc.,E-dot,unc.,F_gamma,unc.,L_gamma,unc.,ref,F_X,+ unc.,- unc.,L_X,+ unc.,- unc.,ref,discovery,ref 
,1e-20 (s),1e-20 (s),1e34 (erg/s),1e34 (erg/s),1e-12 (erg/s/cm^2),1e-12 (erg/s/cm^2),1e33 (erg/s),1e33 (erg/s),,1e-13 (erg/s/cm^2),1e-13 (erg/s/cm^2),1e-13 (erg/s/cm^2),1e31 (erg/s),1e31 (erg/s),1e31 (erg/s),,,
PSR J1023+0038 (PSR),0.50,0.01,4.8,0.5,4.9,0.5,1.1,0.1,46,7,+2,-2,16,+4,-4,57,GBT survey,18 
PSR J1023+0038 (disk),NA,NA,NA,NA,29.3,2.8,6.6,0.6,46,105,+2,-2,236,+4,-4,57,NA,NA 
PSR J1048+2339,2.09,0.15,1.2,0.1,6.9,0.5,3.3,0.2,44,0.63,+0.1,-0.1,3.0,+0.5,-0.5,52,radio follow-up of Fermi,16;2 
XSS J12270-4859 (PSR),0.79,0.14,8.3,1.8,18.6,1.9,8.0,0.8,45,6.3,+0.9,-0.9,27,+4,-4,57,X-ray survey,51 
XSS J12270-4859 (disk),NA,NA,NA,NA,41.6,1.5,18.0,0.7,45,179,+4,-4,773,+17,-17,57,NA,NA 
PSR J1306-40,NA,NA,NA,NA,13.1,0.8,35,2,44,5.1,+0.1,-0.1,135,+3,-3,23,SUPERB/Parkes survey,22 
1FGL J1417.7-4407,NA,NA,NA,NA,12.8,0.8,14.7,0.9,44,9.8,+0.5,-0.5,113,+6,-6,35,opt/X-ray search of Fermi,36 
PSR J1431-4715,1.10,0.01,6.8,0.8,6.4,1.0,2.5,0.4,44,NA,NA,NA,NA,NA,NA,NA,HTRU/Parkes survey,3 
PSR J1622-0315,0.98,0.04,0.9,0.1,6.7,0.8,1.0,0.1,44,0.22,+0.04,-0.04,0.32,+0.06,-0.06,54,radio follow-up of Fermi,4 
PSR J1628-3205,NA,NA,NA,NA,11.1,1.1,1.9,0.2,44,1.3,+0.1,-0.1,2.24,+0.02,-0.02,56,radio follow-up of Fermi,5 
PSR J1723-2837,0.46,0.04,2.5,0.5,7.0,1.7,0.7,0.2,44,36,+9,-9,35,+9,-9,57,Parkes survey,7 
PSR J1816+4510,4.24,0.01,7.3,0.7,10.5,0.6,25,1,44,0.05,+0.01,-0.01,1.2,+0.2,-0.2,8,radio follow-up of Fermi,8 
PSR J1957+2516,2.46,0.10,2.0,0.2,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,PALFA/Arecibo survey,9 
PSR J2129-0429,NA,NA,4.8,0.5,8.4,0.6,3.4,0.3,44,2.85,+0.07,-0.07,11.4,+0.3,-0.3,56,radio follow-up of Fermi,10 
PSR J2215+5135,3.33,0.07,12.0,0.9,15.2,0.9,15.3,0.9,44,1.00,+0.05,-0.05,10.1,+0.5,-0.5,54,radio follow-up of Fermi,11 
PSR J2339-0533,1.32,0.01,2.5,0.4,29.3,1.0,4.2,0.2,44,1.9,+0.3,-0.3,2.8,+0.4,-0.4,57,opt/X-ray search of Fermi,6;38;50 
3FGL J0212.1+5320,NA,NA,NA,NA,15.8,1.0,2.5,0.2,44,18,+1,-1,29,+2,-2,42,opt/X-ray search of Fermi,26;42 
1FGL J0523.5-2529,NA,NA,NA,NA,12.1,0.7,7.0,0.4,44,2.4,+0.6,-0.6,14,+3,-3,27,opt/X-ray search of Fermi,27 
3FGL J0838.8-2829,NA,NA,NA,NA,8.6,0.7,1.0,0.1,44,1.63,+0.07,-0.07,1.95,+0.08,-0.08,49,opt/X-ray search of Fermi,49 
2FGL J0846.0+2820,NA,NA,NA,NA,8.5,2.7,67,21,30,NA,NA,NA,NA,NA,NA,NA,opt/X-ray search of Fermi,30 
3FGL J0954.8-3948,NA,NA,NA,NA,10.7,1.0,3.7,0.4,44,2.9,+2.0,-0.6,10.0,+6.9,-2.1,31,opt/X-ray search of Fermi,31 
PSR J1302-3258,NA,NA,NA,NA,10.5,0.6,2.5,0.2,44,0.16,+0.04,-0.04,0.38,+0.09,-0.09,25,radio follow-up of Fermi,11 
PSR J1908+2105,NA,NA,NA,NA,7.0,1.1,5.7,0.9,44,0.30,+0.07,-0.07,2.4,+0.6,-0.6,54,radio follow-up of Fermi,16 
3FGL J2039.6-5618,NA,NA,NA,NA,15.5,0.8,21,1,44,0.97,+0.05,-0.05,13.4,+0.7,-0.7,48,opt/X-ray search of Fermi,48 
3FGL J0427.9-6704,NA,NA,NA,NA,8.5,0.6,5.9,0.4,44,35,+2,-2,241,+14,-14,32,opt/X-ray search of Fermi,32 
3FGL J1544.6-1125,NA,NA,NA,NA,14.1,1.1,24,2,44,32.1,+0.4,-0.4,555,+7,-7,55,opt/X-ray search of Fermi,55 

